Learning Stochastic Nonlinear Dynamics with Embedded Latent Transfer Operators

We consider an operator-based latent Markov representation of a stochastic nonlinear dynamical system, where the stochastic evolution of the latent state embedded in a reproducing kernel Hilbert space is described with the corresponding transfer operator, and develop a spectral method to learn this representation based on the theory of stochastic realization. The embedding may be learned simultaneously using reproducing kernels, for example, constructed with feed-forward neural networks. We also address the generalization of sequential state-estimation (Kalman filtering) in stochastic nonlinear systems, and of operator-based eigen-mode decomposition of dynamics, for the representation. Several examples with synthetic and real-world data are shown to illustrate the empirical characteristics of our methods, and to investigate the performance of our model in sequential state-estimation and mode decomposition.

==> code/deep_kernel.py <==
import numpy as np
import torch
import torch.nn as nn
import sys, os
from collections import OrderedDict

# sys.path.append(os.path.abspath("./nas/ELTO"))
sys.path.append(os.path.abspath("./ELTO"))
sys.path.append("..")
# from sklearn.metrics.pairwise import rbf_kernel
# from sklearn.metrics import pairwise
# from gpytorch.kernels import RBFKernel

def _rbf_kernel(X, Y=None, gamma=None):

    if gamma is None:
        gamma = 1.0 / X.shape[1]  # Default gamma value

    if Y is None:
        Y = X

    X = X.float()
    Y = Y.float()

    # Compute pairwise Euclidean distances
    norm_X = torch.sum(X ** 2, dim=1, keepdim=True)
    norm_Y = torch.sum(Y ** 2, dim=1, keepdim=True)
    dist_matrix = norm_X - 2.0 * torch.matmul(X, Y.t()) + norm_Y.t()

    # Compute RBF kernel
    K = torch.exp(-gamma * dist_matrix)

    return K

def elup1(x: torch.Tensor) -> torch.Tensor:
    return torch.where(x < 0.0, torch.exp(x), x + 1.0)
    
class SplitDiagGaussianDecoder(nn.Module):
    def __init__(self, lod: int, out_dim: int):
        super(SplitDiagGaussianDecoder, self).__init__()


        self._hidden_layers_mean, num_last_hidden_mean = self._build_hidden_layers_mean()
        self._hidden_layers_var, num_last_hidden_var = self._build_hidden_layers_var()

        self._out_layer_mean = nn.Linear(in_features=num_last_hidden_mean, out_features=out_dim)
        self._out_layer_var = nn.Linear(in_features=num_last_hidden_var, out_features=out_dim)

        self.device = torch.device('cuda' if torch.cuda.is_available() else 'cpu')
        self.to(self.device)

    def _build_hidden_layers_mean(self):

        return nn.ModuleList([
            nn.Linear(in_features=200, out_features=64),
            nn.Tanh(),
            nn.Linear(in_features=64, out_features=64),
            nn.Tanh(),
            nn.Linear(in_features=64, out_features=8)
        ]), 8

    def _build_hidden_layers_var(self):

        return nn.ModuleList([
            nn.Linear(in_features=300, out_features=64),
            nn.Tanh(),
            nn.Linear(in_features=64, out_features=64),
            nn.Tanh(),
            nn.Linear(in_features=64, out_features=8)
        ]), 8

    def clean_state_dict_keys(self, state_dict):
        cleaned_state_dict = OrderedDict()
        for key, value in state_dict.items():
            if 'hidden_layers_mean' in key:
                new_key = key.replace('_module._hidden_layers_mean.', '')
                index_offset = 0 
            elif 'hidden_layers_var' in key:
                new_key = key.replace('_module._hidden_layers_var.', '')
                index_offset = len(self._hidden_layers_mean)  
            elif 'out_layer_mean' in key:
                new_key = key.replace('_module._out_layer_mean.', str(index_offset + len(self._hidden_layers_mean)) + '.')
                index_offset = len(self._hidden_layers_mean) + len(self._hidden_layers_var)
            elif 'out_layer_var' in key:
                new_key = key.replace('_module._out_layer_var.', str(index_offset + len(self._hidden_layers_mean) + len(self._hidden_layers_var)) + '.')
            else:
                continue
            cleaned_state_dict[new_key] = value

        return cleaned_state_dict

    def forward(self, latent_mean, latent_cov):

        h_mean = latent_mean
        for layer in self._hidden_layers_mean:
            h_mean = layer(h_mean)
        mean = self._out_layer_mean(h_mean)

        h_var = latent_cov
        for layer in self._hidden_layers_var:
            h_var = layer(h_var)
        log_var = self._out_layer_var(h_var)
        var = elup1(log_var)

        return mean, var

class MyLayerNorm2d(nn.Module):

    def __init__(self, channels):
        super(MyLayerNorm2d, self).__init__()
        self._scale = torch.nn.Parameter(torch.ones(1, channels, 1, 1))
        self._offset = torch.nn.Parameter(torch.zeros(1, channels, 1, 1))

    def forward(self, x):
        normalized = (x - x.mean(dim=[-3, -2, -1], keepdim=True)) / x.std(dim=[-3, -2, -1], keepdim=True)
        return self._scale * normalized + self._offset

class Deep_Kernel(nn.Module):
    def __init__(self):
        super(Deep_Kernel, self).__init__()

        self.encoder_output_dim = 200
        # idk
        self.observation_dim = 108

        self.device = torch.device('cuda' if torch.cuda.is_available() else 'cpu')

        self.pre_train_enc = torch.load(os.path.abspath("nas/rkn_share/experiments/quad_link/enc_params.pth"))
        self.pre_train_dec = torch.load(os.path.abspath("nas/rkn_share/experiments/quad_link/dec_params.pth"))

        self.encoder = self._build_encoder(self.observation_dim, layer_norm=True)
        self.decoder = SplitDiagGaussianDecoder(self.observation_dim, out_dim=8)
        self.mlp = self._build_mlp().to(self.device)
        self.encoder_loaded = False

    def _build_mlp(self):
        return nn.Sequential(
            nn.Linear(self.encoder_output_dim, 256),
            nn.ReLU(),
            nn.Linear(256, 128),
            nn.ReLU(),
            nn.Linear(128, self.observation_dim) 
        )

    def _build_encoder(self, input_dim, layer_norm):
        layers = [
            nn.Conv2d(in_channels=1, out_channels=12, kernel_size=5, padding=2, stride=2)
        ]
        if layer_norm:
            layers.append(MyLayerNorm2d(channels=12))

        layers.extend([
            nn.ReLU(),
            nn.MaxPool2d(kernel_size=2, stride=2),
            nn.Conv2d(in_channels=12, out_channels=12, kernel_size=3, padding=1, stride=2)
        ])

        if layer_norm:
            layers.append(MyLayerNorm2d(channels=12))

        layers.extend([
            nn.ReLU(),
            nn.MaxPool2d(kernel_size=2, stride=2),
            nn.Flatten(),
            nn.Linear(in_features=input_dim, out_features=self.encoder_output_dim),
            nn.ReLU()
        ])

        return nn.Sequential(*layers)

    def _freeze_encoder(self):
        for param in self.encoder.parameters():
            param.requires_grad = False

    def _freeze_all(self):
        for param in self.parameters():
            param.requires_grad = False
        cleaned_state_dict = OrderedDict()
        for key, value in state_dict.items():
            if 'hidden_layers_mean' in key:
                new_key = key.replace('_module._hidden_layers_mean.', '')
                index_offset = 0 
            elif 'hidden_layers_var' in key:
                new_key = key.replace('_module._hidden_layers_var.', '')
                index_offset = len(self._build_dec_hidden_layers_mean()[0]) 
            elif 'out_layer_mean' in key:
                new_key = key.replace('_module._out_layer_mean.', str(index_offset + len(self._build_dec_hidden_layers_mean()[0])) + '.')
                index_offset = len(self._build_dec_hidden_layers_mean()[0]) + len(self._build_dec_hidden_layers_var()[0])
            elif 'out_layer_var' in key:
                new_key = key.replace('_module._out_layer_var.', str(index_offset + len(self._build_dec_hidden_layers_mean()[0]) + len(self._build_dec_hidden_layers_var()[0])) + '.')
            else:
                continue
            cleaned_state_dict[new_key] = value

        return cleaned_state_dict

    def _load_model(self):
        self.encoder.load_state_dict(self.pre_train_enc, strict=False)
        cleaned_state_dict = self.decoder.clean_state_dict_keys(self.pre_train_dec)
        self.decoder.load_state_dict(cleaned_state_dict, strict=False)
        self.encoder = self.encoder.to(self.device)
        self.decoder = self.decoder.to(self.device)
        self.encoder_loaded = True

    def forward(self, obs_1, obs_2=None):

        torch.autograd.set_detect_anomaly(True)

        if self.pre_train_enc and not self.encoder_loaded:
            self._load_model()

        if obs_2 is None:
            encoded_obs = self.encoder(obs_1)
            encoded_obs = encoded_obs.clone()
            # encoded_obs = self.mlp(encoded_obs)
            rbf_result = _rbf_kernel(encoded_obs)
        else:
            encoded_obs = None
            encoded_obs_1 = self.encoder(obs_1)
            encoded_obs_2 = self.encoder(obs_2)
            encoded_obs_1 = encoded_obs_1.clone()
            encoded_obs_2 = encoded_obs_2.clone()
            rbf_result = _rbf_kernel(encoded_obs_1, encoded_obs_2)

        for param in self.encoder.parameters():
            param.requires_grad = True
        for param in self.decoder.parameters():
            param.requires_grad = False
        for param in self.mlp.parameters():
            param.requires_grad = True
        
        return rbf_result, encoded_obs

    def decode(self, latent_mean, latent_cov):
        if not self.encoder_loaded:
            self._load_model()

        return self.decoder(latent_mean, latent_cov)

==> code/filter.py <==
import numpy as np
from torch.linalg import inv
from .deep_kernel import Deep_Kernel, _rbf_kernel
import torch

class ELTO_KF:

    def __init__(self, trained_X, train_obs, window_size, d, device="cuda", is_deep_kernel=False):
        # expected obs_shape: batch_size * sequence_length * output_dimension
        super().__init__()


        self.device = device
        self.is_deep_kernel = is_deep_kernel
        # n_train : T
        # self.n_train = observation.shape[0]
        self.n_train = train_obs.shape[0]
        # h : window size
        self.h = window_size
        # N = T + 2 - 2h
        self.N = self.n_train + 1 - 2 * self.h

        self.X = trained_X
        self.y = torch.tensor(train_obs, dtype=torch.float32).to(self.device)
        # self.y = train_obs.clone().detach().to(device)

        if len(self.y.shape) == 1:
            self.y = self.y.reshape(-1, 1)

        # self.y = observation  # y is observation ,稍后再改
        # self.y = torch.tensor(self.y.values).to(self.device)
        # self.preimage_states = self.y[self.h:self.h + self.N] if len(self.y.shape) == 1 \
        #     else self.y[self.h:self.h + self.N, :]
        if len(self.y.shape) == 1:
            self.preimage_states = self.y[self.h:self.h + self.N]
            self.preimage_states = self.preimage_states.reshape(-1, 1)
        else:
            self.preimage_states = self.y[self.h:self.h + self.N, :]

        


        # self.preimage_states = self.preimage_states.reshape(-1, 1)
        # self.preimage_states = self.y.iloc[self.h:self.h + self.N].to_frame()
        # self.output_dimension = self.preimage_states.shape[1]
        # self.preimage_states = torch.tensor(self.preimage_states).to(self.device)
        # self.preimage_states = self.preimage_states.to(dtype=torch.float32)

        self.d = d
        self.n_x0 = 200

        self.rbf_kernel = _rbf_kernel
        self.deep_kernel = Deep_Kernel()

        self.kernel_x = self.rbf_kernel

        if self.is_deep_kernel == False:
            self.kernel_y = self.rbf_kernel
        else:
            with torch.no_grad():
                self.kernel_y = self.deep_kernel
                _, self.encoded_y = self.kernel_y(self.preimage_states)

        # set hyperparams
        # self.eps_t = torch.exp(torch.tensor(-3)) / (self.N - 1).to(self.device)
        # self.eps_o = torch.exp(torch.tensor(-3)) / (self.N - 1).to(self.device)
        # self.eps_q = torch.exp(torch.tensor(-3)) / (self.N - 1).to(self.device)
        self.eps_t = np.exp(-6) / (self.N - 1)
        self.eps_o = np.exp(-6) / (self.N - 1)
        self.eps_q = np.exp(-6) / (self.N - 1)

        self.gram_X = None
        self.gram_Y = None
        self.EOO = None
        self.ELTO = None
        self.trans_mat0 = None
        self.transition_err_cov = None
        self.observation_err_cov = None
        self.GO = None
        self.RG = None
        self.YO = None
        self.gram_K0 = None

        # covariance of the error of transition model
        self.transition_err_cov = None
        # covariance of the error of the observation model
        self.observation_err_cov = None

        self.use_observation_err_cov = False

        self.model_learned = False

    def learn_model(self, eps_t=None, eps_o=None, eps_q=None, bandwidth_k=None, bandwidth_g=None):
        # get operator
        # update model parameters
        if eps_t is not None:
            self.eps_t = eps_t
        if eps_o is not None:
            self.eps_o = eps_o
        if eps_q is not None:
            self.eps_q = eps_q

        # self.eps_t = self.eps_t / (self.N - 1)
        # self.eps_o = self.eps_o / (self.N - 1)
        # self.eps_q = self.eps_q / (self.N - 1)

        # compute gram matrices
        self.gram_X = self.kernel_x(self.X.T)
        gram_X1 = self.gram_X[:, :self.N - 1]
        gram_X2 = self.gram_X[:, 1:self.N]
        # G1 = gram_X1.T @ gram_X1
        if self.is_deep_kernel == False:
            self.gram_Y = self.kernel_y(self.preimage_states)
        else:
            # _, self.gram_Y = self.kernel_y(self.preimage_states)
            self.gram_Y, _ = self.kernel_y(self.preimage_states)
        # G_yx = self.gram_Y.T @ self.gram_X

        # initial embeddings
        X0 = torch.randn(self.n_x0, self.d).to(self.device)
        # K0 = k (X, X0) aka. gram_X1_X0 = k (X1, X0)
        self.gram_K0 = self.kernel_x(self.X[:,:self.N-1].T, X0)

        self.transition_err_cov = 1e-4 * torch.eye(self.N - 1).to(self.device)
        self.observation_err_cov = 1e-5 * torch.eye(self.N).to(self.device)
        self.RG = self.observation_err_cov @ self.gram_Y

        # Embedded Observable Operator
        self.EOO = inv(self.gram_X + self.N * self.eps_o * torch.eye(self.N).T.to(self.device)) @ gram_X2

        # Embedded Latent Transfer Operator
        self.ELTO = inv(self.gram_X[:self.N-1,:self.N-1] + (self.N-1)
                        * self.eps_t * torch.eye(self.N-1).to(self.device)).T @ self.gram_X[:self.N-1,1:self.N]
        # Observation model
        self.GO = self.gram_Y @ self.EOO
        # pre-image step (projection into state space)
        if self.is_deep_kernel == True:
            self.YO = self.encoded_y.T @ self.EOO
        else:
            self.YO = self.preimage_states.T @ self.EOO  # todo: preimage: YO,kkr 里面是XO
        # initial embeddings
        self.trans_mat0 = inv(self.gram_X[:self.N-1, :self.N-1] + (self.N-1)
                              * self.eps_t * torch.eye(self.N-1).to(self.device)).T @ self.gram_K0

        self.model_learned = True

        ELTO = self.ELTO
        EOO = self.EOO

        return ELTO, EOO

    def update_step(self, m, cov, yt, Q=None):
        # update step in paper

        # embed observation y onto RKHS using deep kernel
        if self.is_deep_kernel == False:
            g_Y = self.kernel_y(self.preimage_states, yt)
        else:
            with torch.no_grad():
                # g_Y, _ = self.kernel_y(self.preimage_states, yt)
                _, encoded_preimage = self.kernel_y(self.preimage_states)
                _, encoded_input = self.kernel_y(yt)
                g_Y = _rbf_kernel(encoded_preimage, encoded_input)

        # observation matrix O : O_cov
        # Q_t = S_t^(-1) * O^T * (G_y * O * S_t^(-1) * O^T   +  k * I_m) ^ (-1)
        # Q_denominator_T :  (G_y * O * S_t- * O^T   +  k * I_m)
        # GO : G_y * O    O_cov : O * S_t-

        # kernel Kalman gain operator Q
        if Q is None:
            O_cov = self.EOO @ cov
            if self.use_observation_err_cov:
                Q_denominator_T = O_cov @ self.GO.T + self.RG + self.N * self.eps_q * torch.eye(self.N).to(self.device)
            else:
                Q_denominator_T = O_cov @ self.GO.mT + self.N * self.eps_q * torch.eye(self.N).to(self.device)
            
            Q = torch.linalg.solve(Q_denominator_T, O_cov).T
            Q = Q.mT

        # update covariance
        cov = cov - Q @ self.GO @ cov
        # update mean
        m = m + Q @ (g_Y - self.GO @ m)

        return m, cov

    def predict_step(self, m, cov):
        # predict step , aka transition update
        m = self.ELTO @ m

        if cov is not None:
            cov = self.ELTO @ cov @ self.ELTO.T + self.transition_err_cov

            # normalization
            cov = 0.5 * (cov + cov.T)
        return m, cov

    def pre_image(self, m, cov):
        mu = self.YO @ m
        sig = self.YO @ cov @ self.YO.T
        return mu.T, sig

    def initial_transition(self):
        m_t0 = torch.ones((self.n_x0, 1)).to(self.device) / self.n_x0
        S_t0 = torch.eye(self.n_x0).to(self.device)
        m_t = self.trans_mat0 @ m_t0  # 1st transition
        S_t = self.trans_mat0 @ S_t0 @ self.trans_mat0.T + self.transition_err_cov
        return m_t, S_t

    def filter(self, observations):
        # a structure like kalman filter
        # but we use ELTO and EOO to update
        assert self.model_learned
        m_t, S_t = self.initial_transition()
        if self.is_deep_kernel == False:
            y_mu_pred = torch.zeros(observations.shape).to(self.device)
            y_sigma_pred = torch.zeros(observations.shape[0], observations.shape[1], observations.shape[1]).to(self.device)
        else:
            y_mu_pred = torch.zeros(observations.shape[0], 200).to(self.device)
            y_sigma_pred = torch.zeros(observations.shape[0], 200, 200).to(self.device)

        for t in range(observations.shape[0]):

            # innovation step / update step
            m_t, S_t = self.update_step(m_t, S_t, observations[t:t+1, :])
            # ignore use_posterior_decoding
            y_mu_pred[t, :], y_sigma_pred[t, :] = self.pre_image(m_t, S_t)

            # predict step / transition update
            m_t, S_t = self.predict_step(m_t, S_t)

        return y_mu_pred, y_sigma_pred

==> code/main.py <==
import numpy as np
import cma
from matplotlib import pyplot as plt
from scipy import stats
from .train_eval import Eval_pendulum, Eval_MD, calculate_loss_MD

# dataset:
# pendulum simulation reference: the kernel Kalman rule

# regularization parameter for the inverses
eps_t = -6
eps_o = -6
eps_q = -8

epochs = 200
batch_size = 50
window_size = 5
d = window_size

elto_experiment = Eval_pendulum()

if elto_experiment == Eval_pendulum():
    elto_experiment.setup_training(train_data, test_obs, test_groundtruth, epochs, batch_size, window_size, d)

    parameter_names = ['eps_t', 'eps_o', 'eps_q']
    # , 'bandwidth_factor_k', 'bandwidth_factor_g'

    @parameter_naming(parameter_names)
    @parameter_transform(np.exp)
    @exception_catcher(np.linalg.linalg.LinAlgError, 1e4)

    def eval_experiment(**kwargs):
        return elto_experiment.evaluate(**kwargs)

    x_0 = [eps_t, eps_o, eps_q]

    cma_opt = cma.CMAEvolutionStrategy(x_0, 0.5)
    cma_opt.optimize(objective_fct=eval_experiment, iterations=200, verb_disp=1)

elif elto_experiment == Eval_MD():
    elto_experiment.setup_training(train_data, test_groundtruth, epochs, batch_size, window_size, d)
    elto_experiment.evaluate(eval_function=calculate_loss_MD)

==> code/modedecom.py <==
import torch
import torch.linalg.eig as eig
import torch.linalg.pinv as pinv
from sklearn.metrics.pairwise import pairwise_kernels

class ELTO_MD:

    def __init__(self, trained_X_t, window_size, d, device='cuda', is_deep_kernel=False):
        super().__init__()

        self.device = device
        self.is_deep_kernel = is_deep_kernel
        if isinstance(trained_X_t, torch.Tensor):
            self.X1 = trained_X_t.T[:, :-1]
            self.X2 = trained_X_t.T[:, 1:]
        else:
            self.X1 = torch.tensor(trained_X_t.T[:, :-1], device=self.device)
            self.X2 = torch.tensor(trained_X_t.T[:, 1:], device=self.device)
    
    def compute_eigval(self):
        G = pairwise_kernels(self.X1, self.X1, metric='rbf', gamma=0.01)
        A = pairwise_kernels(self.X1, self.X2, metric='rbf', gamma=0.01)
        eigvals, _ = eig(pinv(G) @ A)
        return eigvals



==> code/spectral_learning.py <==

import numpy as np
import torch
import torch.nn as nn
from torch.linalg import svd, inv
from torchvision import transforms
import torch.nn.functional as F
from sklearn import rbf_kernel
from .deep_kernel import Deep_Kernel, _rbf_kernel

class ELTO_Kernel(nn.Module):
    def __init__(self, observations, epochs, batch_size, data_window_size, spectral_window_size, device="cuda"):

        # window_size : h in the paper, length of elements to analyse at the same time
        # d : as described in the paper, top d canonical correlations, the first few elements on the diag

        super(ELTO_Kernel, self).__init__()
        self.y = torch.tensor(observations, dtype=torch.float32).to(device)
        if self.y.dim() == 1:
            self.y = self.y.unsqueeze(1)

        self.batches_per_epoch = int(observations.shape[0] / batch_size)
        # n_train : T
        self.n_train = observations.shape[0]  # seq_length

        # h : window size
        self.h = data_window_size
        # N = T + 2 - 2h
        self.N = self.n_train + 1 - 2 * self.h
        self.d = spectral_window_size
        self.device = device

        self.grammat_all = None
        self.grammat_ff = torch.zeros(self.h, self.h, self.n_train, self.n_train).to(device)
        self.grammat_pp = torch.zeros(self.h, self.h, self.n_train, self.n_train).to(device)
        self.grammat_fp = torch.zeros(self.h, self.h, self.n_train, self.n_train).to(device)

        self.epochs = epochs
        self.batch_size = batch_size

        # initialize parameter w and deep kernel
        self.w = nn.Parameter((torch.ones(self.n_train,) / self.n_train).to(device), requires_grad= True)
        self.deep_kernel = Deep_Kernel()

    def epsvd(self, Cff, Cpp, Cfp):
        # eigen-probability svd : inspired by ALg A @ section 8.7 of the book
        # Subspace methods for system identification, Katayama, 2005
        # inputs : empirical covariance matrices Cff, Cpp, Cfp described in paper
        # capital sigma ff/fp/pp in Alg A
        # outputs : SVD result of OC = L^(-1) * Cfp * M^(-T)

        # step 1 compute the square root of Cff and Cpp
        Uff, Sff, Vff = svd(Cff)
        Upp, Spp, Vpp = svd(Cpp)
        Sf = torch.sqrt(torch.diag(Sff))
        Sp = torch.sqrt(torch.diag(Spp))

        # obtain L, M, and their inverse
        # where Cff = L * L^T ,  Cpp = M * M^T
        L = Uff @ Sf @ Vff
        M = Upp @ Sp @ Vpp
        Linv = Vff @ inv(Sf) @ Uff.T
        Minv = Vpp @ inv(Sp) @ Upp.T

        # step 2 calculate SVD of L^(-1)*Cfp*M^(-T) (denoted OC)
        OC = Linv @ Cfp @ Minv.T
        UU, SS, VV = svd(OC)

        # we return M^(-1) since it will be used in the next algorithm
        return UU, SS, VV, L, M, Minv

    def cca_train_loss(self):

        # grammat are the embedding matrices in the paper
        # d means the first d-th canonical correlations
        # which determines the length of the period to train
        Nb = self.batch_size
        Cff = self.grammat_ff @ self.w @ self.w / (Nb)
        Cpp = self.grammat_pp @ self.w @ self.w / (Nb)
        Cfp = self.grammat_fp @ self.w @ self.w / (Nb)

        UU, SS, VV, L, M, Minv= self.epsvd(Cff, Cpp, Cfp)

        # choose sum of the first a few correlation as loss func
        # to maximize in order to get the most spectral correlation w.r.t. time
        return -sum(SS[:self.d]) ,SS

    def cca_loss_entropy(self):
        pass

    def data_ids_stream(self):
        rng = np.random.RandomState(0) 
        while True:
             perm = rng.permutation(self.N)
             for i in range(self.batches_per_epoch):
                batch_idx = perm[i * self.batch_size: (i + 1) * self.batch_size]
                yield batch_idx

    def update(self, batch_ids):
        for i in range(self.h):
            p_i_ids = (self.h - 1 - i) + batch_ids
            f_i_ids = (self.h + i) + batch_ids
            for j in range(self.h):
                p_j_ids = (self.h - 1 - j) + batch_ids
                f_j_ids = (self.h + j) + batch_ids
                self.grammat_pp[i, j, :, :] = torch.mm(self.grammat_all[:, p_i_ids],self.grammat_all[p_j_ids, :])
                self.grammat_fp[i, j, :, :] = torch.mm(self.grammat_all[:, f_i_ids],self.grammat_all[p_j_ids, :])
                self.grammat_ff[i, j, :, :] = torch.mm(self.grammat_all[:, f_i_ids],self.grammat_all[f_j_ids, :])
        return


    def get_trained_w(self, is_deep_kernel=False):
        # if  is_deep_kernel == False:
        # rbf kernel
        optimizer = torch.optim.Adam(self.parameters(), lr=1e-3)
        self.grammat_all = rbf_kernel(self.y)

        for itr in range(self.epochs):
            optimizer.zero_grad()
            batch_ids = self.data_ids_stream()
            self.update(next(batch_ids))
            loss, SS = self.cca_train_loss()
            loss.backward()
            # print(f'"SVD result", {SS}')
            nn.utils.clip_grad_norm_(ELTO_Kernel.parameters(self), max_norm=1)
            optimizer.step()
            if itr == 0:
                print(f'{"itr       CCA loss"}')
            if (itr + 1) % 20 == 0:
                print(f'{itr + 1}, {-loss}')
        print('trained_w get! \n')


    def get_trained_w(self, is_deep_kernel=False):
        
        if  is_deep_kernel == False:

            # rbf kernel
            optimizer = torch.optim.Adam(self.parameters(), lr=1e-3)
            self.grammat_all = _rbf_kernel(self.y)

            for itr in range(self.epochs):
                optimizer.zero_grad()
                batch_ids = self.data_ids_stream()
                self.update(next(batch_ids))
                loss, SS = self.cca_train_loss()
                loss.backward()
                # print(f'"SVD result", {SS}')
                nn.utils.clip_grad_norm_(ELTO_Kernel.parameters(self), max_norm=1)
                optimizer.step()
                if itr == 0:
                    print(f'{"itr       CCA loss"}')
                if (itr + 1) % 20 == 0:
                    print(f'{itr + 1}, {-loss}')
            print('trained_w get! \n')

        else:
            # use deep kernel
            optimizer = torch.optim.Adam(self.deep_kernel.parameters(), lr=1e-3)
            optimizer.add_param_group({'params': self.w, 'lr': 1e-3})
            y = self.y

            self.deep_kernel.train()
            self.deep_kernel._freeze_encoder()

            for itr in range(self.epochs):
                self.grammat_all = self.deep_kernel(y)[0].detach()
                optimizer.zero_grad()
                batch_ids = self.data_ids_stream()
                self.update(next(batch_ids))
                loss, SS = self.cca_train_loss()
                loss.backward(retain_graph=True)
                nn.utils.clip_grad_norm_(ELTO_Kernel.parameters(self), max_norm=1)
                optimizer.step()
                if itr == 0:
                    print(f'{"itr        CCA loss"}')
                if (itr + 1) % 20 == 0:
                    print(f'{itr + 1}   {-loss}')
            print('trained_w get! \n')

    def get_trained_x(self):
        h = self.h
        n_train = self.n_train
        N = self.N
        d = self.d

        gram_mat_for_pp = torch.zeros((h, h, n_train, n_train,)).to(self.device)
        gram_mat_for_fp = torch.zeros((h, h, n_train, n_train,)).to(self.device)
        gram_mat_for_ff = torch.zeros((h, h, n_train, n_train,)).to(self.device)
        for i in range(h):
            p_i1, p_i2 = (h - 1 - i), (h - 1 - i) + N
            f_i1, f_i2 = h + i, h + N + i
            for j in range(h):
                p_j1, p_j2 = (h - 1 - j), (h - 1 - j) + N
                f_j1, f_j2 = h + j, h + N + j
                gram_mat_for_pp[i, j, :, :] = self.grammat_all[:, p_i1:p_i2] @ self.grammat_all[p_j1:p_j2, :]
                gram_mat_for_fp[i, j, :, :] = self.grammat_all[:, f_i1:f_i2] @ self.grammat_all[p_j1:p_j2, :]
                gram_mat_for_ff[i, j, :, :] = self.grammat_all[:, f_i1:f_i2] @ self.grammat_all[f_j1:f_j2, :]
        Rff = gram_mat_for_ff @ self.w @ self.w / (N * N)
        Rpp = gram_mat_for_fp @ self.w @ self.w / (N * N)
        Rfp = gram_mat_for_pp @ self.w @ self.w / (N * N)

        _, SS, VV, _, _, Minv = self.epsvd(Rff, Rfp, Rpp)
        print(f'\n SS[:d]={SS[:d].data}')
        print(f'corr = {torch.sum(SS[:d]).data}, trained_x get! \n')

        S1 = torch.diag(torch.sqrt(SS[:d]))
        V1 = VV[:, :d]
        A = S1 @ V1.T @ Minv # B

        # calculate the sequence of x
        X = torch.zeros((h, N,)).to(self.device)
        for t in range(N):
            i1 = h + t
            i2 = t
            X[:, t] = A @ torch.flip(self.grammat_all[i2:i1, :], dims=[0]) @ self.w
        ss = preprocessing.StandardScaler()
        X = torch.tensor(ss.fit_transform(X.detach().cpu().numpy().T)).T.to(self.device)
        return X

    def forward(self, is_deep_kernel):
        self.get_trained_w(is_deep_kernel)
        trained_x = self.get_trained_x()
        return trained_x

==> code/train_eval.py <==
import torch
import numpy as np
from matplotlib import pyplot as plt
from torchvision import models
from .spectral_learning import ELTO_Kernel
from .filter import ELTO_KF
from .modedecom import ELTO_MD
from deep_kernel import Deep_Kernel

class Eval_pendulum():
    def __init__(self):
        super().__init__()

        self.__test_observations = None
        self.__test_groundtruth = None

        self.train_model_class = ELTO_Kernel
        self.eval_model_class = ELTO_KF
        self.train_model = None
        self.eval_model = None

        self.device = "cuda"
        self._is_setup = False

        self.trained_x = None

    def setup_training(self, train_obs, test_observations, test_groundtruth, epochs, batch_size, window_size, d):
    
        self.train_model = self.train_model_class(train_obs, epochs, batch_size, window_size, d)
        self.trained_x = self.train_model.forward(is_deep_kernel=False)
        self.eval_model = self.eval_model_class(self.trained_x, train_obs, window_size, d)

        self.__test_observations = torch.tensor(test_observations, dtype=torch.float32).to(self.device)
        self.__test_groundtruth = torch.tensor(test_groundtruth, dtype=torch.float32) .to(self.device)

        self._is_setup = True

    def evaluate(self, eval_function=mean_squared_error, **kwargs):
        assert self.trained_x is not None
        assert self._is_setup

        # compute ELTO and EOO
        self.eval_model.learn_model(**kwargs)
        # print(f'filter evaluation start!')
        # evaluation
        mu, sigma = self.eval_model.filter(self.__test_observations)
        eval_loss = eval_function(self.__test_groundtruth[10:, :], mu[10:, :], sigma)
        # print(f'eval_loss = {eval_loss}')
        # plt.show()
        # print('\n ----------------------------------- \n')
        return eval_loss.item()
     
def mean_squared_error(groundtruth, mu, _):
    return torch.mean((groundtruth - mu) ** 2)


class Eval_MD():
    def __init__(self):
        super().__init__()

        self.train_model_class = ELTO_Kernel
        self.eval_model_class = ELTO_MD
        self.train_model = None
        self.eval_model = None
        self.groundtruth = None

        self.device = "cuda"
        self._is_setup = False

        self.trained_x = None

    def setup_training(self, train_obs, test_groundtruth, epochs, batch_size, window_size, d):
    
        self.train_model = self.train_model_class(train_obs, epochs, batch_size, window_size, d)
        self.trained_x = self.train_model.forward(is_deep_kernel=False)
        self.eval_model = self.eval_model_class(self.trained_x, window_size, d)

        if not isinstance(test_groundtruth, torch.tensor):
            self.groundtruth = torch.tensor(test_groundtruth, dtype=torch.complex64).to(self.device)
        else:
            self.groundtruth = test_groundtruth.to(self.device)

        self._is_setup = True

    def evaluate(self, eval_function=calculate_loss_MD, **kwargs):
        assert self.trained_x is not None
        assert self._is_setup

        estimated_eigvals = self.eval_model.compute_eigval()
        eval_mean , eval_std = eval_function(self.groundtruth, estimated_eigvals)
        # print(f'calculate mean:{eval_mean}, std:{eval_std}')
        return eval_mean, eval_std
     
def calculate_loss_MD(groundtruth, estimated_eigvals):
    _len_g = len(groundtruth)
    _len_e = len(estimated_eigvals)
    if _len_g < _len_e:
        estimated_eigvals = estimated_eigvals[:_len_g]
    elif _len_e < _len_g:
        groundtruth = groundtruth[:_len_e]
    else:
        pass
    abs_diff = torch.abs(groundtruth - estimated_eigvals)
    mean_diff = torch.mean(abs_diff).item()
    std_diff = torch.std(abs_diff).item()
    return mean_diff, std_diff
